Description Complexity Bounds for Analytic Approximations of Lipschitz Functions

We study how many bits are needed to write down an elementary analytic expression that uniformly approximates a Lipschitz function. Expressions are finite trees over the basis $\{+,-,\times,\div,\exp\}$ with the variables and rational constants, and their size is $\dc(f)$, the length of the shortest description of $f$ in a fixed binary description language. For functions of one variable we prove that every $L$-Lipschitz $F:[0,1]\to[0,1]$ has an everywhere-defined approximant of accuracy $\Delta$ with $\dc(f)\le C\,(L/\Delta+\lg(1/\Delta+2))$ for all $L,\Delta>0$, by a linear spline smoothed with logistic ramps in a description language with one repetition construct. We prove a matching lower bound valid for \emph{every} description language: for $\Delta\le 1/36$ and every $L>0$ some $L$-Lipschitz function needs at least $\tfrac1{16}(L/\Delta+\lg(1/\Delta+2))$ bits. Hence the worst-case description complexity is $\Theta(L/\Delta+\lg(1/\Delta+2))$. For functions on $[0,1]^d$ the same method gives $\Theta_d\bigl((L/\Delta)^d+\lg(1/\Delta+2)\bigr)$, using a tensor-product spline whose coefficients are mixed second differences and cost $O(d)$ bits each. Without the repetition construct the upper bounds carry an additional logarithmic factor, whose necessity for plain expression trees is left open. A reference encoder, decoder and evaluator confirm the constructions numerically, and figures and tables report the checks.

==> code/dc_lib.py <==
"""Reference implementation of the description language and the constructions of the paper.
Encoder, independent decoder, evaluator, and the 1D / d-dimensional constructions."""
import math, itertools
import numpy as np
from fractions import Fraction
from scipy.special import expit

SYM = {'+': 0, '-': 1, '*': 2, '/': 3, 'exp': 4, 'c': 5, 'B': 6, 'x': 7, 'iota': 8, 'kappa': 9}
INV = {v: k for k, v in SYM.items()}


# ---------- Elias gamma and rational codes ----------
def glen(n):
    return 2 * (n.bit_length() - 1) + 1


def genc(n):
    assert n >= 1
    b = bin(n)[2:]
    return '0' * (len(b) - 1) + b


def renc(pq):
    p, q = pq
    return ('1' if p < 0 else '0') + genc(abs(p) + 1) + genc(q)


def rlen(pq):
    p, q = pq
    return 1 + glen(abs(p) + 1) + glen(q)


# ---------- encoder ----------
def enc(node, idx):
    t = node[0]
    if t in ('+', '-', '*', '/'):
        return f"{SYM[t]:04b}" + enc(node[1], idx) + enc(node[2], idx)
    if t == 'exp':
        return f"{SYM[t]:04b}" + enc(node[1], idx)
    if t == 'c':
        return f"{SYM['c']:04b}" + renc(node[1])
    if t == 'x':
        return f"{SYM['x']:04b}" + (genc(node[1]) if idx else '')
    if t == 'iota':
        return f"{SYM['iota']:04b}" + (genc(node[1]) if idx else '')
    if t == 'kappa':
        return f"{SYM['kappa']:04b}"
    if t == 'B':
        _, r, n, t0, tau, b, words, T = node
        s = f"{SYM['B']:04b}" + (genc(r) if idx else '') + genc(n) + renc(t0) + renc(tau) + genc(b)
        s += ''.join(format(w, f'0{b}b') for w in words)
        return s + enc(T, idx)
    raise ValueError(t)


# ---------- independent decoder ----------
class Rd:
    def __init__(s, b):
        s.b = b
        s.i = 0

    def bits(s, k):
        v = s.b[s.i:s.i + k]
        assert len(v) == k
        s.i += k
        return v

    def gam(s):
        z = 0
        while s.b[s.i] == '0':
            z += 1
            s.i += 1
        v = int(s.b[s.i:s.i + z + 1], 2)
        s.i += z + 1
        return v

    def rat(s):
        sg = s.bits(1)
        p = s.gam() - 1
        q = s.gam()
        return (-p if sg == '1' else p, q)


def dec(r, idx):
    name = INV[int(r.bits(4), 2)]
    if name in ('+', '-', '*', '/'):
        a = dec(r, idx)
        b = dec(r, idx)
        return (name, a, b)
    if name == 'exp':
        return ('exp', dec(r, idx))
    if name == 'c':
        return ('c', r.rat())
    if name in ('x', 'iota'):
        return (name, r.gam() if idx else 1)
    if name == 'kappa':
        return ('kappa',)
    if name == 'B':
        rr = r.gam() if idx else 1
        n = r.gam()
        t0 = r.rat()
        tau = r.rat()
        b = r.gam()
        words = [int(r.bits(b), 2) for _ in range(n ** rr)]
        return ('B', rr, n, t0, tau, b, words, dec(r, idx))
    raise ValueError(name)


def decode(bits, idx):
    r = Rd(bits)
    t = dec(r, idx)
    assert r.i == len(bits)
    return t


# ---------- evaluator (semantics of the language) ----------
def ev(node, X, ctx):
    t = node[0]
    if t == '+':
        return ev(node[1], X, ctx) + ev(node[2], X, ctx)
    if t == '-':
        return ev(node[1], X, ctx) - ev(node[2], X, ctx)
    if t == '*':
        return ev(node[1], X, ctx) * ev(node[2], X, ctx)
    if t == '/':
        return ev(node[1], X, ctx) / ev(node[2], X, ctx)
    if t == 'exp':
        return np.exp(ev(node[1], X, ctx))
    if t == 'c':
        return node[1][0] / node[1][1]
    if t == 'x':
        return X[:, node[1] - 1]
    if t == 'iota':
        return ctx['iota'][node[1] - 1]
    if t == 'kappa':
        return ctx['kappa']
    if t == 'B':
        _, r, n, t0, tau, b, words, T = node
        t0v = t0[0] / t0[1]
        tv = tau[0] / tau[1]
        tot = 0.0
        k = 0
        for j in itertools.product(range(1, n + 1), repeat=r):
            tot = tot + ev(T, X, {'iota': [t0v + (jm - 1) * tv for jm in j],
                                  'kappa': words[k] - 2 ** (b - 1)})
            k += 1
        return tot
    raise ValueError(t)


def evaluate(tree, X):
    with np.errstate(all='ignore'):
        return ev(tree, X, {})


# ---------- plain-tree (no blocks) length, minimal rational codes ----------
def _rl(fr):
    return rlen((fr.numerator, fr.denominator))


def plain_len(node, idx, ctx=None):
    t = node[0]
    if t in ('+', '-', '*', '/'):
        return 4 + plain_len(node[1], idx, ctx) + plain_len(node[2], idx, ctx)
    if t == 'exp':
        return 4 + plain_len(node[1], idx, ctx)
    if t == 'c':
        return 4 + rlen(node[1])
    if t == 'x':
        return 4 + (glen(node[1]) if idx else 0)
    if t == 'iota':
        return 4 + _rl(ctx['iota'][node[1] - 1])
    if t == 'kappa':
        return 4 + _rl(Fraction(ctx['kappa']))
    if t == 'B':
        _, r, n, t0, tau, b, words, T = node
        t0f = Fraction(*t0)
        tf = Fraction(*tau)
        total = 0
        k = 0
        for j in itertools.product(range(1, n + 1), repeat=r):
            total += plain_len(T, idx, {'iota': [t0f + (jm - 1) * tf for jm in j],
                                        'kappa': words[k] - 2 ** (b - 1)})
            k += 1
        return total + 4 * (n ** r - 1)
    raise ValueError(t)


def plain_total_len(tree, idx):
    """Length of the plain (block-free) description of the formula denoted by tree."""
    t = tree[0]
    if t in ('+', '-', '*', '/'):
        return 4 + plain_total_len(tree[1], idx) + plain_total_len(tree[2], idx)
    if t == 'B':
        return plain_len(tree, idx)
    return plain_len(tree, idx)


# ---------- test functions ----------
def make_F(d, L, rng, kind='tri'):
    if kind == 'tri':
        ph = rng.uniform(0, 2, size=d)
        per = rng.uniform(0.08, 0.4, size=d)

        def F(X):
            s = np.zeros(len(X))
            for k in range(d):
                t = (X[:, k] / per[k] + ph[k]) % 2
                s += (L / d) * per[k] * (np.abs(t - 1) - 0.5)
            return np.clip(0.5 + s, 0, 1)
        return F
    if kind == 'pyr':  # saturating pyramids (slope exactly L)
        m = max(1, int(round(L / 0.9)))
        h = min(1.0, L / (2 * m))
        cen = np.stack(np.meshgrid(*[(2 * np.arange(1, m + 1) - 1) / (2 * m)] * d, indexing='ij'),
                       -1).reshape(-1, d)
        om = rng.integers(0, 2, size=len(cen))

        def F(X):
            out = np.zeros(len(X))
            for c, o in zip(cen, om):
                if o:
                    out = np.maximum(out, np.maximum(0, h - L * np.max(np.abs(X - c), axis=1)))
            return out
        return F
    raise ValueError(kind)


# ---------- 1D construction (Definition 2 language) ----------
def R_tree(z, s):
    return ('/', z, ('+', ('c', (1, 1)), ('exp', ('-', ('c', (0, 1)), ('*', z, ('c', (2 ** s, 1)))))))


def build_1d(F, Delta, L):
    assert Delta < 0.5 and L > Delta / 2
    q = math.ceil(2 / Delta)
    N = math.ceil(q * L)
    z = np.arange(N + 1) / N
    p = np.rint(q * F(z[:, None])).astype(np.int64)
    u = np.diff(p)
    e = np.diff(u)  # e_i = u_i - u_{i-1}, i = 1..N-1
    k = 2 * math.ceil(math.log2(N)) + 2
    T = ('*', ('kappa',), R_tree(('-', ('x', 1), ('iota', 1)), k))
    blk = ('B', 1, N - 1, (1, N), (1, N), 4, [int(v) + 8 for v in e], T)
    tree = ('+', ('c', (int(p[0]), q)),
            ('*', ('c', (N, q)), ('+', ('*', ('c', (int(u[0]), 1)), ('x', 1)), blk)))
    gamma = 2.0 ** (-k)

    def f(X):
        x = X[:, 0]
        Z = x[:, None] - (np.arange(1, N)[None, :]) / N
        return p[0] / q + (N / q) * (u[0] * x + (expit(Z / gamma) * Z * e[None, :]).sum(1))
    return dict(tree=tree, f=f, q=q, N=N, e=e, k=k, idx=False, d=1,
                emax=int(np.abs(e).max()) if len(e) else 0)


# ---------- d-dimensional construction (tensor-product spline) ----------
def Dmat(N):
    D = np.zeros((N + 1, N + 1))
    D[0, 0] = 1
    if N >= 1:
        D[1, 0] = -1
        D[1, 1] = 1
    for a in range(2, N + 1):
        D[a, a] = 1
        D[a, a - 1] = -2
        D[a, a - 2] = 1
    return D


def build_d(F, d, Delta, L):
    assert Delta < 0.5
    q = math.ceil(4 / Delta)
    N = max(1, math.ceil(q * L))
    g = np.arange(N + 1) / N
    pts = np.stack(np.meshgrid(*[g] * d, indexing='ij'), -1).reshape(-1, d)
    p = np.rint(q * F(pts)).astype(np.int64).reshape([N + 1] * d)
    D = Dmat(N)
    e = p.copy()
    for ax in range(d):
        e = np.moveaxis(np.tensordot(D, e, axes=([1], [ax])), 0, ax)
    s = math.ceil(math.log2(d)) + 4 * d + 2 * d * math.ceil(math.log2(N))
    gamma = 2.0 ** (-s)
    b = 2 * d + 3
    E = 3 * 4 ** d
    emax = int(np.abs(e.reshape(-1)[1:]).max())
    assert emax <= E
    blocks = []
    for r in range(1, d + 1):
        for J in itertools.combinations(range(1, d + 1), r):
            sl = tuple(slice(1, None) if (k + 1) in J else 0 for k in range(d))
            words = [int(v) + 2 ** (b - 1) for v in e[sl].reshape(-1)]
            Pm = [('*', ('c', (N, 1)), R_tree(('-', ('x', J[m]), ('iota', m + 1)), s)) for m in range(r)]
            body = Pm[-1]
            for P in reversed(Pm[:-1]):
                body = ('*', P, body)
            blocks.append(('B', r, N, (0, 1), (1, N), b, words, ('*', ('kappa',), body)))
    tree = blocks[-1]
    for B in reversed(blocks[:-1]):
        tree = ('+', B, tree)
    tree = ('+', ('c', (int(p[(0,) * d]), 1)), tree)
    tree = ('*', ('c', (1, q)), tree)

    def f(X, chunk=40):
        out = np.empty(len(X))
        for lo in range(0, len(X), chunk):
            Y = X[lo:lo + chunk]
            cur = None
            for k in range(d):
                z = Y[:, k][:, None] - (np.arange(1, N + 1)[None, :] - 1) / N
                Bk = np.ones((len(Y), N + 1))
                Bk[:, 1:] = N * z * expit(z / gamma)
                cur = np.einsum('a...,na->n...', e, Bk) if k == 0 else np.einsum('na...,na->n...', cur, Bk)
            out[lo:lo + chunk] = cur / q
        return out
    return dict(tree=tree, f=f, q=q, N=N, e=e, k=s, idx=True, d=d, emax=emax)


def sample_points(d, N, rng, n=3000):
    X = rng.random((n, d))
    m = n // 3
    kinks = rng.integers(0, N, size=(m, d)) / N
    X[:m] = np.clip(kinks + rng.normal(scale=1e-6, size=kinks.shape), 0, 1)
    return X


def lip_ratio(F, d, rng, n=20000, scale=0.02):
    X = rng.random((n, d))
    Y = np.clip(X + rng.normal(scale=scale, size=X.shape), 0, 1)
    den = np.maximum(np.max(np.abs(X - Y), axis=1), 1e-12)
    return float(np.max(np.abs(F(X) - F(Y)) / den))


==> code/make_figures.py <==
"""Generates all figures (vector PDF) from results.json and fresh small runs.
Usage: python3 make_figures.py   (run run_experiments.py first)"""
import json, math, os
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from scipy.special import expit
from dc_lib import *

HERE = os.path.dirname(os.path.abspath(__file__))
FIG = os.path.join(HERE, '..', 'figures')
os.makedirs(FIG, exist_ok=True)
R = json.load(open(os.path.join(HERE, 'results.json')))

plt.rcParams.update({
    'font.family': 'serif', 'mathtext.fontset': 'cm', 'font.size': 9, 'axes.labelsize': 9.5,
    'axes.titlesize': 9.5, 'legend.fontsize': 8, 'xtick.labelsize': 8, 'ytick.labelsize': 8,
    'axes.spines.top': False, 'axes.spines.right': False, 'axes.linewidth': 0.8,
    'lines.linewidth': 1.4, 'figure.dpi': 150, 'savefig.bbox': 'tight', 'pdf.fonttype': 42,
})
C = dict(blue='#1b4f72', red='#b03a2e', green='#1e8449', purple='#7d3c98', orange='#b9770e', grey='#7f8c8d')


def panel(ax, s):
    t = ax.get_title(loc='center')
    ax.set_title('', loc='center')
    ax.set_title(s + ' ' + t if t else s, loc='left', fontsize=8.5)


def lam(D): return math.log2(1 / D + 2)


# ---------- Fig 1: construction example (d = 1) ----------
rng = np.random.default_rng(3)
L, Dl = 3.0, 0.2
F = make_F(1, L, rng, 'tri')
B = build_1d(F, Dl, L)
x = np.linspace(0, 1, 6001)
X = x[:, None]
fx, Fx = B['f'](X), F(X)
fig, ax = plt.subplots(1, 3, figsize=(7.2, 2.3), gridspec_kw=dict(width_ratios=[1.25, 1.25, 1]))
ax[0].plot(x, Fx, color=C['grey'], lw=2.4, label=r'$F$')
ax[0].plot(x, fx, color=C['blue'], lw=1.1, label=r'$f$')
ax[0].set_xlabel('$x$'); ax[0].set_ylabel('value'); ax[0].legend(frameon=False, loc='upper center', ncol=2, fontsize=7, bbox_to_anchor=(0.5, 1.0))
ax[0].set_title(rf'$L={L:g},\ \Delta={Dl:g},\ N={B["N"]}$'); ax[0].set_ylim(0.2, 0.9); panel(ax[0], '(a)')
ax[1].plot(x, Fx - fx, color=C['red'], lw=0.9)
ax[1].axhline(Dl, color='k', ls='--', lw=0.8); ax[1].axhline(-Dl, color='k', ls='--', lw=0.8)
ax[1].set_ylim(-1.25 * Dl, 1.25 * Dl); ax[1].set_xlabel('$x$'); ax[1].set_ylabel('$F-f$')
ax[1].text(1.0, 1.03 * Dl, r'$+\Delta$', fontsize=8, ha='right', va='bottom'); ax[1].text(1.0, -1.03 * Dl, r'$-\Delta$', fontsize=8, ha='right', va='top'); ax[1].set_title('error $F-f$'); panel(ax[1], '(b)')
e = B['e']
ax[2].vlines(np.arange(1, len(e) + 1), 0, e, color=C['green'], lw=1.2)
ax[2].plot(np.arange(1, len(e) + 1), e, 'o', ms=2.5, color=C['green'])
ax[2].set_xlabel('breakpoint index $i$'); ax[2].set_ylabel(r'$e_i$')
ax[2].set_yticks(range(-4, 5, 2)); ax[2].set_ylim(-4.6, 4.6)
ax[2].set_title(r'coefficients, $|e_i|\leq 4$'); panel(ax[2], '(c)')
fig.tight_layout(); fig.savefig(os.path.join(FIG, 'fig_construction.pdf')); plt.close(fig)

# ---------- Fig 2: ramp lemma ----------
v = np.linspace(0, 8, 2000)
phi = v / (1 + np.exp(v))
fig, ax = plt.subplots(1, 2, figsize=(6.4, 2.3))
ax[0].plot(v, phi, color=C['blue'], label=r'$\varphi(v)=v/(1+e^{v})$')
ax[0].axhline(1 / 3, color=C['red'], ls='--', lw=1.0, label=r'bound $1/3$')
vm = R['ramp']['argmax']
ax[0].plot([vm], [R['ramp']['max']], 'o', color=C['orange'], ms=4, label=rf'max $\approx {R["ramp"]["max"]:.4f}$')
ax[0].set_xlabel('$v$'); ax[0].set_ylim(0, 0.4); ax[0].legend(frameon=False, loc='upper right'); panel(ax[0], '(a)')
g = 0.05; z = np.linspace(-0.4, 0.4, 4001)
Rg = z * expit(z / g)
ax[1].plot(z, np.maximum(0, z), color=C['grey'], lw=2.4, label=r'$\max\{0,z\}$')
ax[1].plot(z, Rg, color=C['blue'], label=rf'$R_\gamma(z),\ \gamma={g}$')
ax[1].set_xlabel('$z$'); ax[1].legend(frameon=False, loc='upper left'); panel(ax[1], '(b)')
fig.tight_layout(); fig.savefig(os.path.join(FIG, 'fig_ramp.pdf')); plt.close(fig)

# ---------- Fig 3: packing family ----------
rng = np.random.default_rng(11)
fig = plt.figure(figsize=(7.2, 2.4))
gs = fig.add_gridspec(1, 3, width_ratios=[1.35, 1, 1])
ax = fig.add_subplot(gs[0])
Lp, Dp = 6.0, 0.1
m = math.ceil(Lp / (4 * Dp)) - 1; eta = min(1, Lp / (2 * m))
cen = (2 * np.arange(1, m + 1) - 1) / (2 * m)
xx = np.linspace(0, 1, 4000)
def G1(om, xx):
    out = np.zeros_like(xx)
    for c, o in zip(cen, om):
        if o: out = np.maximum(out, np.maximum(0, eta - Lp * np.abs(xx - c)))
    return out
cols = [C['blue'], C['red'], C['green']]
for i in range(3):
    ax.plot(xx, G1(rng.integers(0, 2, size=m), xx) + 0 * i, color=cols[i], lw=0.9, alpha=0.85)
ax.axhline(2 * Dp, color='k', ls=':', lw=0.8)
ax.text(0.01, 2 * Dp + 0.008, r'$2\Delta$', fontsize=8)
ax.set_xlabel('$x$'); ax.set_title(rf'$d=1$: $m={m}$ bumps of height $\eta={eta:.2f}$'); panel(ax, '(a)')
ax2 = fig.add_subplot(gs[1])
Lp2, Dp2 = 5.0, 0.2
m2 = math.ceil(Lp2 / (4 * Dp2)) - 1; eta2 = min(1, Lp2 / (2 * m2))
cen2 = (2 * np.arange(1, m2 + 1) - 1) / (2 * m2)
gx = np.linspace(0, 1, 300); GX, GY = np.meshgrid(gx, gx)
om2 = rng.integers(0, 2, size=(m2, m2))
Z = np.zeros_like(GX)
for i, cx in enumerate(cen2):
    for j, cy in enumerate(cen2):
        if om2[i, j]:
            Z = np.maximum(Z, np.maximum(0, eta2 - Lp2 * np.maximum(abs(GX - cx), abs(GY - cy))))
im = ax2.imshow(Z, origin='lower', extent=[0, 1, 0, 1], cmap='Blues', vmin=0, vmax=eta2)
ax2.set_xlabel('$x_1$'); ax2.set_ylabel('$x_2$'); ax2.set_title(rf'$d=2$: one member, $m={m2}$'); panel(ax2, '(b)')
ax3 = fig.add_subplot(gs[2])
dd = np.arange(1, 4)
for d_, col in zip(dd, [C['blue'], C['red'], C['green']]):
    Ls = np.linspace(8 * 0.1, 8 * 0.1 * 6, 60)
    ax3.plot(Ls / 0.1, [(math.ceil(l / 0.4) - 1) ** d_ for l in Ls], color=col, label=rf'$d={d_}$')
ax3.set_yscale('log'); ax3.set_xlabel(r'$L/\Delta$'); ax3.set_ylabel(r'$\log_2|\mathcal{G}|=m^d$')
ax3.legend(frameon=False); ax3.set_title('bits forced by packing'); panel(ax3, '(c)')
fig.tight_layout(); fig.savefig(os.path.join(FIG, 'fig_packing.pdf')); plt.close(fig)

# ---------- Fig 4: error ratio histograms ----------
fig, ax = plt.subplots(1, 3, figsize=(7.2, 2.2), sharey=False)
for k, d in enumerate((1, 2, 3)):
    v = np.array([r['err'] for r in R['ratios'] if r['d'] == d])
    ax[k].hist(v, bins=np.linspace(0, 1, 26), color=C['blue'], alpha=0.85, edgecolor='white', lw=0.4)
    ax[k].axvline(1, color=C['red'], ls='--', lw=1.1)
    ax[k].axvline(2 / 3 if d == 1 else 5 / 8, color=C['orange'], ls=':', lw=1.1)
    ax[k].set_xlabel(r'$\|F-f\|_\infty/\Delta$'); ax[k].set_title(rf'$d={d}$ ($n={len(v)}$, max $={v.max():.2f}$)')
    panel(ax[k], '(' + 'abc'[k] + ')')
ax[0].set_ylabel('instances')
fig.tight_layout(); fig.savefig(os.path.join(FIG, 'fig_error_ratio.pdf')); plt.close(fig)

# ---------- Fig 5: coefficient bound ----------
fig, ax = plt.subplots(figsize=(3.4, 2.4))
ds = [1, 2, 3, 4]
obs = [max(c['emax'] for c in R['coef'] if c['d'] == d) for d in ds]
bnd = [3 * 4 ** d for d in ds]
w = 0.36
ax.bar(np.array(ds) - w / 2, obs, w, color=C['green'], label=r'observed $\max|e_a|$')
ax.bar(np.array(ds) + w / 2, bnd, w, color=C['grey'], label=r'bound $3\cdot4^d$')
ax.set_yscale('log'); ax.set_xticks(ds); ax.set_xlabel('dimension $d$'); ax.legend(frameon=False, loc='upper left')
fig.tight_layout(); fig.savefig(os.path.join(FIG, 'fig_coeff.pdf')); plt.close(fig)

# ---------- Fig 6: scaling in L/Delta, d = 1 ----------
S = R['scale1']
rat = np.array([s['L'] / s['Delta'] for s in S]); bits = np.array([s['bits'] for s in S])
plain = np.array([s['plain'] for s in S]); ubv = np.array([s['ub'] for s in S]); lbv = np.array([s['lb'] for s in S])
o = np.argsort(rat)
fig, ax = plt.subplots(1, 2, figsize=(7.2, 2.7))
ax[0].loglog(rat, bits, 'o', ms=3.2, color=C['blue'], label='with block (measured)')
ax[0].loglog(rat, plain, 's', ms=3.0, color=C['orange'], label='plain tree (measured)')
xs = np.logspace(np.log10(rat.min()), np.log10(rat.max()), 100)
ax[0].loglog(xs, 435 * xs, '--', color=C['red'], lw=1.0, label=r'upper bound $435\,L/\Delta+12\Lambda$')
ax[0].loglog(xs, xs / 16, '--', color=C['green'], lw=1.0, label=r'lower bound $(L/\Delta+\Lambda)/16$')
ax[0].set_xlabel(r'$L/\Delta$'); ax[0].set_ylabel('description length (bits)')
ax[0].legend(frameon=False, loc='upper left', fontsize=6.5); panel(ax[0], '(a)')
ax[1].semilogx(rat, bits / rat, 'o', ms=3.2, color=C['blue'], label='with block')
ax[1].semilogx(rat, plain / rat, 's', ms=3.0, color=C['orange'], label='plain tree')
ax[1].set_xlabel(r'$L/\Delta$'); ax[1].set_ylabel(r'bits per unit of $L/\Delta$'); ax[1].legend(frameon=False, loc='upper left')
panel(ax[1], '(b)')
fig.tight_layout(); fig.savefig(os.path.join(FIG, 'fig_scaling_1d.pdf')); plt.close(fig)

# ---------- Fig 7: scaling in dimension ----------
S = R['scaled']
fig, ax = plt.subplots(figsize=(4.0, 2.9))
for d, col, mk in [(2, C['red'], 's'), (3, C['green'], '^')]:
    pts = [s for s in S if s['d'] == d]
    ax.loglog([s['A'] for s in pts], [s['bits'] for s in pts], mk, ms=3.6, color=col, label=rf'$d={d}$ (measured)')
S1 = R['scale1']
ax.loglog([s['L'] / s['Delta'] for s in S1], [s['bits'] for s in S1], 'o', ms=3.0, color=C['blue'], label=r'$d=1$ (measured)')
Ax = np.logspace(0.3, 4.6, 50)
ax.loglog(Ax, 4 * Ax, ':', color='k', lw=0.9, label=r'slope 1 (guide)')
ax.set_xlabel(r'$A=(L/\Delta)^d$'); ax.set_ylabel('description length (bits)')
ax.legend(frameon=False, fontsize=7, loc='lower right')
fig.tight_layout(); fig.savefig(os.path.join(FIG, 'fig_scaling_d.pdf')); plt.close(fig)
print('figures written to', os.path.abspath(FIG))


==> code/run_experiments.py <==
"""Numerical verification for the paper. Writes results.json and LaTeX tables.
Usage: python3 run_experiments.py   (from the code/ directory)"""
import json, math, os, sys, time
import numpy as np
from dc_lib import *

OUT_T = os.path.join(os.path.dirname(os.path.abspath(__file__)), '..', 'tables')
os.makedirs(OUT_T, exist_ok=True)
rng = np.random.default_rng(20261008)
R = {}
t_start = time.time()


def lam(Delta):
    return math.log2(1 / Delta + 2)


def ub(d, L, Delta):
    A = (L / Delta) ** d
    if d == 1:
        return 435 * L / Delta + 12 * lam(Delta)
    A_ = 2 ** d * (4 * d * d + 4 * d + 7)
    ud = 19 + 2 * math.log2(d) + 2 * math.log2(2 * d + 3) + 86 * d + 8 * d * math.log2(d) + 14 * d * d
    Bp = 8 + 0.5 * (2 ** d * (ud + 4) + 16)
    return 20 ** d * (4 * d * d + 4 * d + 7) * A + max(11, Bp + A_ / 2) * lam(Delta)


def lb(d, L, Delta):
    A = (L / Delta) ** d
    return (A + lam(Delta)) / (2 * 8 ** d) if d > 1 else (A + lam(Delta)) / 16


def build(d, F, Delta, L):
    return build_1d(F, Delta, L) if d == 1 else build_d(F, d, Delta, L)


# ---------- E1: encoder / decoder round trip ----------
rt_rows = []
for d, Dl, L in [(1, 0.2, 3), (1, 0.05, 1), (1, 0.01, 2), (2, 0.3, 1.5), (2, 0.4, 1.0), (2, 0.45, 2.0),
                 (3, 0.45, 1.2), (3, 0.49, 1.0)]:
    F = make_F(d, L, rng, 'tri')
    B = build(d, F, Dl, L)
    bits = enc(B['tree'], B['idx'])
    tdec = decode(bits, B['idx'])
    X = sample_points(d, B['N'], rng, 1200)
    fd = B['f'](X)
    dif = float(np.abs(evaluate(tdec, X) - fd).max())
    err = float(np.abs(F(X) - fd).max() / Dl)
    rt_rows.append(dict(d=d, Delta=Dl, L=L, N=B['N'], q=B['q'], bits=len(bits),
                        plain=plain_len(B['tree'], B['idx']), rt=bool(tdec == B['tree']), dif=dif, err=err))
    print('E1', rt_rows[-1], flush=True)
R['roundtrip'] = rt_rows
with open(os.path.join(OUT_T, 'roundtrip.tex'), 'w') as fh:
    fh.write('\\begin{tabular}{rrrrrrrcrr}\n\\hline\n$d$ & $\\Delta$ & $L$ & $N$ & $q$ & bits (block) & bits (plain) '
             '& round trip & $\\max|f_{\\rm dec}-f|$ & $\\|F-f\\|_\\infty/\\Delta$ \\\\\n\\hline\n')
    for r in rt_rows:
        fh.write(f"{r['d']} & {r['Delta']:g} & {r['L']:g} & {r['N']} & {r['q']} & {r['bits']:,} & {r['plain']:,} & "
                 f"{'yes' if r['rt'] else 'NO'} & ${r['dif']:.1e}$ & {r['err']:.3f} \\\\\n".replace(',', '\\,'))
    fh.write('\\hline\n\\end{tabular}\n')

# ---------- E2: error ratios over random instances ----------
def run_ratio(d, n, Dl_rng, L_rng, npts):
    out = []
    for i in range(n):
        Dl = float(np.exp(rng.uniform(np.log(Dl_rng[0]), np.log(Dl_rng[1]))))
        L = float(np.exp(rng.uniform(np.log(L_rng[0]), np.log(L_rng[1]))))
        if L <= Dl / 2:
            continue
        kind = 'tri' if i % 2 == 0 else 'pyr'
        F = make_F(d, L, rng, kind)
        B = build(d, F, Dl, L)
        X = sample_points(d, B['N'], rng, npts)
        err = float(np.abs(F(X) - B['f'](X)).max() / Dl)
        out.append(dict(d=d, Delta=Dl, L=L, kind=kind, N=B['N'], err=err, lip=lip_ratio(F, d, rng, 4000) / L))
    return out


ratios = run_ratio(1, 260, (0.01, 0.45), (0.5, 8), 4000)
ratios += run_ratio(2, 60, (0.15, 0.45), (0.5, 3), 1500)
ratios += run_ratio(3, 20, (0.3, 0.49), (0.5, 1.5), 600)
R['ratios'] = ratios
for d in (1, 2, 3):
    v = [r['err'] for r in ratios if r['d'] == d]
    print('E2 d', d, 'n', len(v), 'max ratio', max(v), flush=True)

# ---------- E3: integer coefficient bound ----------
coef = []
for d in (1, 2, 3, 4):
    for rep in range(14):
        kind = 'tri' if rep % 2 == 0 else 'pyr'
        if d == 4:
            Dl, L = 0.49, float(rng.choice([0.6, 1.0]))
        elif d == 3:
            Dl, L = float(rng.choice([0.3, 0.45])), float(rng.choice([0.8, 1.5]))
        else:
            Dl, L = float(rng.choice([0.1, 0.3])), float(rng.choice([1.0, 3.0]))
        F = make_F(d, L, rng, kind)
        B = build_d(F, d, Dl, L)
        coef.append(dict(d=d, emax=B['emax'], bound=3 * 4 ** d, N=B['N'], kind=kind))
    print('E3 d', d, max(c['emax'] for c in coef if c['d'] == d), 3 * 4 ** d, flush=True)
R['coef'] = coef

# ---------- E4: scaling in L/Delta, d = 1 ----------
sc1 = []
for L in (0.5, 1.0, 2.0, 4.0):
    for Dl in np.logspace(-3, -0.4, 13):
        Dl = float(Dl)
        if L <= Dl / 2:
            continue
        F = make_F(1, L, rng, 'tri')
        B = build_1d(F, Dl, L)
        bits = len(enc(B['tree'], False))
        sc1.append(dict(L=L, Delta=Dl, N=B['N'], bits=bits, plain=plain_len(B['tree'], False),
                        ub=ub(1, L, Dl), lb=lb(1, L, Dl)))
    print('E4 L', L, flush=True)
R['scale1'] = sc1

# ---------- E5: scaling in L/Delta, d = 2, 3 ----------
scd = []
for d, Dls, Ls in [(2, np.logspace(-1.4, -0.35, 7), (1.0, 2.0)), (3, [0.49, 0.4, 0.3, 0.22, 0.17, 0.14], (0.7, 1.0))]:
    for L in Ls:
        for Dl in Dls:
            Dl = float(Dl)
            F = make_F(d, L, rng, 'tri')
            B = build_d(F, d, Dl, L)
            if B['N'] > 130:
                continue
            bits = len(enc(B['tree'], True))
            scd.append(dict(d=d, L=L, Delta=Dl, N=B['N'], bits=bits, A=(L / Dl) ** d, ub=ub(d, L, Dl), lb=lb(d, L, Dl)))
        print('E5 d', d, 'L', L, flush=True)
R['scaled'] = scd

# ---------- E6: packing family ----------
pk = []
for d, L, Dl in [(1, 6, 0.1), (1, 20, 0.2), (2, 5, 0.2), (2, 8, 0.3), (3, 6, 0.3)]:
    m = math.ceil(L / (4 * Dl)) - 1
    eta = min(1.0, L / (2 * m))
    cen = np.stack(np.meshgrid(*[(2 * np.arange(1, m + 1) - 1) / (2 * m)] * d, indexing='ij'), -1).reshape(-1, d)

    def G(om, X):
        out = np.zeros(len(X))
        for c, o in zip(cen, om):
            if o:
                out = np.maximum(out, np.maximum(0, eta - L * np.max(np.abs(X - c), axis=1)))
        return out
    X = np.vstack([cen, rng.random((3000, d))])
    mind, lipmax = 1e9, 0.0
    for _ in range(25):
        w1 = rng.integers(0, 2, size=len(cen)); w2 = w1.copy()
        flip = rng.integers(0, len(cen), size=int(rng.integers(1, 4)))
        w2[flip] ^= 1
        mind = min(mind, float(np.abs(G(w1, X) - G(w2, X)).max()))
    X1 = rng.random((6000, d)); X2 = np.clip(X1 + rng.normal(scale=0.01, size=X1.shape), 0, 1)
    om = rng.integers(0, 2, size=len(cen)); om[0] = 1
    den = np.maximum(np.max(np.abs(X1 - X2), axis=1), 1e-12)
    lipmax = float(np.max(np.abs(G(om, X1) - G(om, X2)) / den))
    pk.append(dict(d=d, L=L, Delta=Dl, m=m, bits_family=m ** d, eta=eta, twoD=2 * Dl, mind=mind, lip=lipmax,
                   lbound=(L / (8 * Dl)) ** d))
    print('E6', pk[-1], flush=True)
R['packing'] = pk
with open(os.path.join(OUT_T, 'packing.tex'), 'w') as fh:
    fh.write('\\begin{tabular}{rrrrrrrrr}\n\\hline\n$d$ & $L$ & $\\Delta$ & $m$ & $\\lg|\\mathcal G|=m^d$ & $\\eta$ & $2\\Delta$ '
             '& min.\\ distance & max.\\ Lip.\\ ratio \\\\\n\\hline\n')
    for r in pk:
        fh.write(f"{r['d']} & {r['L']:g} & {r['Delta']:g} & {r['m']} & {r['bits_family']} & {r['eta']:.3f} & "
                 f"{r['twoD']:.3f} & {r['mind']:.3f} & {r['lip']:.3f} \\\\\n")
    fh.write('\\hline\n\\end{tabular}\n')

# ---------- E7: ramp lemma ----------
v = np.linspace(0, 40, 400001)
phi = v / (1 + np.exp(v))
R['ramp'] = dict(max=float(phi.max()), argmax=float(v[phi.argmax()]))
zs = rng.normal(scale=3, size=200000) * 10 ** rng.uniform(-6, 0, size=200000)
gs = 10 ** rng.uniform(-6, 0, size=200000)
with np.errstate(all='ignore'):
    Rg = zs * expit(zs / gs)
R['ramp']['worst_ratio'] = float(np.max(np.abs(np.maximum(0, zs) - Rg) / gs))
print('E7', R['ramp'])

# ---------- summary macros ----------
with open(os.path.join(OUT_T, 'summary.tex'), 'w') as fh:
    for d, name in ((1, 'One'), (2, 'Two'), (3, 'Three')):
        v = [r['err'] for r in ratios if r['d'] == d]
        fh.write(f"\\newcommand{{\\nInst{name}}}{{{len(v)}}}\n\\newcommand{{\\maxRatio{name}}}{{{max(v):.3f}}}\n")
    for d, name in ((1, 'One'), (2, 'Two'), (3, 'Three'), (4, 'Four')):
        em = max(c['emax'] for c in coef if c['d'] == d)
        fh.write(f"\\newcommand{{\\emax{name}}}{{{em}}}\n\\newcommand{{\\ebound{name}}}{{{3 * 4 ** d}}}\n")
    fh.write(f"\\newcommand{{\\rampMax}}{{{R['ramp']['max']:.4f}}}\n\\newcommand{{\\rampArg}}{{{R['ramp']['argmax']:.3f}}}\n")
    fh.write(f"\\newcommand{{\\rampWorst}}{{{R['ramp']['worst_ratio']:.4f}}}\n")
    sb = [r['bits'] / (r['L'] / r['Delta']) for r in sc1]
    fh.write(f"\\newcommand{{\\bitsPerRatioMin}}{{{min(sb):.1f}}}\n\\newcommand{{\\bitsPerRatioMax}}{{{max(sb):.1f}}}\n")
    fh.write(f"\\newcommand{{\\maxUbFrac}}{{{max(r['bits'] / r['ub'] for r in sc1):.3f}}}\n")
    fh.write(f"\\newcommand{{\\minLbRatio}}{{{min(r['bits'] / r['lb'] for r in sc1):.1f}}}\n")
json.dump(R, open(os.path.join(OUT_T, '..', 'code', 'results.json'), 'w'))
print('done in', round(time.time() - t_start), 's')

